A counterexample to connectivity under local flips of reduced bumpless pipe dreams

Anderson, Panova and Petrov conjectured that the set of reduced bumpless pipe dreams of size $n$ is connected under the $2\times 2$ flips that preserve reducedness (Conjecture 4.2 of arXiv:2603.20104). We show that the conjecture fails for $n = 9$: there are two disjoint sets of 16 reduced bumpless pipe dreams, interchanged by transposition, each closed under these flips and neither containing the identity (Rothe) pipe dream. Exhaustive computation shows that the graph is connected for $n \leq 8$, so 9 is the smallest counterexample, and that the remaining 365,973,819 pipe dreams of size 9 form a single component. Padding the order-9 example gives further components avoiding the identity at orders 10, 11 and 12. The connectivity theorem for flips augmented by droops and undroops, and the associated MCMC sampler, are not affected.

==> anc/component1.txt <==
# Component 1 (contains the displayed 16-crossing grid)
# 16 reduced bumpless pipe dreams of order 9, one per block, rows top to bottom.
# Tiles: . empty, + cross, V vertical, H horizontal, r (south->east), j (west->north).
# 'w' is the boundary permutation: w(i) = start column of the pipe exiting at east row i.

state 1 w=543821967 crossings=16
....rHHHH
....VrHHH
....VVrHH
..rH++jrH
..Vr+jr+H
rH+++H++H
Vr+++HjVr
VVVVVrH++
VVVVVVr++

state 2 w=543821976 crossings=17
....rHHHH
....VrHHH
....VVrHH
..rH++jrH
..Vr+jr+H
rH+++H++H
Vr+++HjVr
VVVVV.r++
VVVVVr+++

state 3 w=548321967 crossings=17
.....rHHH
....rjrHH
....VrjrH
..rH++H+H
..Vr+jr+H
rH+++H++H
Vr+++HjVr
VVVVVrH++
VVVVVVr++

state 4 w=548321967 crossings=17
....rHHHH
....V.rHH
....VrjrH
..rH++H+H
..Vr+jr+H
rH+++H++H
Vr+++HjVr
VVVVVrH++
VVVVVVr++

state 5 w=548321967 crossings=17
....rHHHH
....VrHHH
....VV.rH
..rH++H+H
..Vr+jr+H
rH+++H++H
Vr+++HjVr
VVVVVrH++
VVVVVVr++

state 6 w=548321976 crossings=18
.....rHHH
....rjrHH
....VrjrH
..rH++H+H
..Vr+jr+H
rH+++H++H
Vr+++HjVr
VVVVV.r++
VVVVVr+++

state 7 w=548321976 crossings=18
....rHHHH
....V.rHH
....VrjrH
..rH++H+H
..Vr+jr+H
rH+++H++H
Vr+++HjVr
VVVVV.r++
VVVVVr+++

state 8 w=548321976 crossings=18
....rHHHH
....VrHHH
....VV.rH
..rH++H+H
..Vr+jr+H
rH+++H++H
Vr+++HjVr
VVVVV.r++
VVVVVr+++

state 9 w=584321967 crossings=18
......rHH
....rHjrH
....VrH+H
..rH++H+H
..Vr+jr+H
rH+++H++H
Vr+++HjVr
VVVVVrH++
VVVVVVr++

state 10 w=584321967 crossings=18
.....rHHH
....rj.rH
....VrH+H
..rH++H+H
..Vr+jr+H
rH+++H++H
Vr+++HjVr
VVVVVrH++
VVVVVVr++

state 11 w=584321967 crossings=18
....rHHHH
....V..rH
....VrH+H
..rH++H+H
..Vr+jr+H
rH+++H++H
Vr+++HjVr
VVVVVrH++
VVVVVVr++

state 12 w=584321976 crossings=19
......rHH
....rHjrH
....VrH+H
..rH++H+H
..Vr+jr+H
rH+++H++H
Vr+++HjVr
VVVVV.r++
VVVVVr+++

state 13 w=584321976 crossings=19
.....rHHH
....rj.rH
....VrH+H
..rH++H+H
..Vr+jr+H
rH+++H++H
Vr+++HjVr
VVVVV.r++
VVVVVr+++

state 14 w=584321976 crossings=19
....rHHHH
....V..rH
....VrH+H
..rH++H+H
..Vr+jr+H
rH+++H++H
Vr+++HjVr
VVVVV.r++
VVVVVr+++

state 15 w=854321967 crossings=19
.......rH
....rHH+H
....VrH+H
..rH++H+H
..Vr+jr+H
rH+++H++H
Vr+++HjVr
VVVVVrH++
VVVVVVr++

state 16 w=854321976 crossings=20
.......rH
....rHH+H
....VrH+H
..rH++H+H
..Vr+jr+H
rH+++H++H
Vr+++HjVr
VVVVV.r++
VVVVVr+++


==> anc/component2.txt <==
# Component 2 (transpose of component 1, H and V interchanged)
# 16 reduced bumpless pipe dreams of order 9, one per block, rows top to bottom.
# Tiles: . empty, + cross, V vertical, H horizontal, r (south->east), j (west->north).
# 'w' is the boundary permutation: w(i) = start column of the pipe exiting at east row i.

state 1 w=653218947 crossings=16
.....rHHH
.....VrHH
...rH++HH
...Vr++HH
rHH++++HH
VrH+jVVrH
VVrjr+jVr
VVVr++H++
VVVVVVr++

state 2 w=653219847 crossings=17
.....rHHH
.....VrHH
...rH++HH
...Vr++HH
rHH++++HH
VrH+jVV.r
VVrjr+jr+
VVVr++H++
VVVVVVr++

state 3 w=654218937 crossings=17
.....rHHH
.....VrHH
...rH++HH
...Vr++HH
.rH++++HH
rjr+jVVrH
VrjVr+jVr
VVr+++H++
VVVVVVr++

state 4 w=654218937 crossings=17
.....rHHH
.....VrHH
...rH++HH
...Vr++HH
rHH++++HH
V.r+jVVrH
VrjVr+jVr
VVr+++H++
VVVVVVr++

state 5 w=654218937 crossings=17
.....rHHH
.....VrHH
...rH++HH
...Vr++HH
rHH++++HH
VrH+jVVrH
VV.Vr+jVr
VVr+++H++
VVVVVVr++

state 6 w=654219837 crossings=18
.....rHHH
.....VrHH
...rH++HH
...Vr++HH
.rH++++HH
rjr+jVV.r
VrjVr+jr+
VVr+++H++
VVVVVVr++

state 7 w=654219837 crossings=18
.....rHHH
.....VrHH
...rH++HH
...Vr++HH
rHH++++HH
V.r+jVV.r
VrjVr+jr+
VVr+++H++
VVVVVVr++

state 8 w=654219837 crossings=18
.....rHHH
.....VrHH
...rH++HH
...Vr++HH
rHH++++HH
VrH+jVV.r
VV.Vr+jr+
VVr+++H++
VVVVVVr++

state 9 w=654318927 crossings=18
.....rHHH
.....VrHH
...rH++HH
...Vr++HH
.rH++++HH
.Vr+jVVrH
rjVVr+jVr
Vr++++H++
VVVVVVr++

state 10 w=654318927 crossings=18
.....rHHH
.....VrHH
...rH++HH
...Vr++HH
.rH++++HH
rjr+jVVrH
V.VVr+jVr
Vr++++H++
VVVVVVr++

state 11 w=654318927 crossings=18
.....rHHH
.....VrHH
...rH++HH
...Vr++HH
rHH++++HH
V.r+jVVrH
V.VVr+jVr
Vr++++H++
VVVVVVr++

state 12 w=654319827 crossings=19
.....rHHH
.....VrHH
...rH++HH
...Vr++HH
.rH++++HH
.Vr+jVV.r
rjVVr+jr+
Vr++++H++
VVVVVVr++

state 13 w=654319827 crossings=19
.....rHHH
.....VrHH
...rH++HH
...Vr++HH
.rH++++HH
rjr+jVV.r
V.VVr+jr+
Vr++++H++
VVVVVVr++

state 14 w=654319827 crossings=19
.....rHHH
.....VrHH
...rH++HH
...Vr++HH
rHH++++HH
V.r+jVV.r
V.VVr+jr+
Vr++++H++
VVVVVVr++

state 15 w=654328917 crossings=19
.....rHHH
.....VrHH
...rH++HH
...Vr++HH
.rH++++HH
.Vr+jVVrH
.VVVr+jVr
r+++++H++
VVVVVVr++

state 16 w=654329817 crossings=20
.....rHHH
.....VrHH
...rH++HH
...Vr++HH
.rH++++HH
.Vr+jVV.r
.VVVr+jr+
r+++++H++
VVVVVVr++


==> anc/seed-n12.txt <==
..........rH
.......rHH+H
.......VrH+H
.....rH++H+H
.....Vr+jr+H
...rH+++H++H
...Vr+++HjVr
...VVVVV.r++
...VVVVVr+++
..r+++++++++
.r++++++++++
r+++++++++++


==> anc/verify.py <==
#!/usr/bin/env python3
"""Minimal verification for "A counterexample to connectivity under local flips of
reduced bumpless pipe dreams" (Chahal, Gupta).  Standard library only.

usage:  python3 verify.py                 # order-9 certificate (component1.txt, component2.txt)
        python3 verify.py seed-n12.txt    # exhaust the order-12 component of a seed grid (minutes)

Encoding.  A grid is stored by n+1 bitmasks v[0..n]; bit j of v[i] says whether the vertical
edge in column j on the horizontal line below row i (rows counted from the top) is occupied;
v[0]=0 (north boundary empty), v[n]=all ones (a pipe enters every south edge).  The horizontal
edges are then forced: the west boundary is empty and E = W + S - N must lie in {0,1}, with a
pipe leaving through every east edge.  A 2x2 flip at an interior vertex swaps two adjacent
unequal bits of one internal mask, provided both neighbouring rows stay legal: this is the
unique other filling of the window with the same boundary, i.e. exactly the moves of Figure 6.
"""
import sys
from collections import deque, Counter
from itertools import product

TILE = {(0,0,0,0):'.', (1,1,1,1):'+', (1,1,0,0):'V', (0,0,1,1):'H', (0,1,0,1):'r', (1,0,1,0):'j'}  # (N,S,W,E)

def row(n, N, S):
    W = 0; out = []
    for j in range(n):
        nb, sb = (N >> j) & 1, (S >> j) & 1
        E = W + sb - nb
        if E < 0 or E > 1: return None
        out.append(TILE[(nb, sb, W, E)]); W = E
    return out if W == 1 else None

def grid(n, v): return [''.join(row(n, v[i-1], v[i])) for i in range(1, n+1)]

def from_grid(g):
    n = len(g); v = [0]
    for r in g: v.append(sum(1 << j for j, t in enumerate(r) if t in 'V+r'))
    assert grid(n, v) == list(g), 'not a valid bumpless pipe dream'
    return tuple(v)

def trace(n, v):
    """Follow every pipe from its south edge. Returns (reduced, crossings, w) with
    w[i-1] = start column of the pipe exiting east row i (1-based)."""
    T = [row(n, v[i-1], v[i]) for i in range(1, n+1)]
    lab = list(range(1, n+1)); pairs = set(); exit_ = {}
    for i in range(n, 0, -1):
        new = [None]*n; h = None
        for j in range(n):
            t = T[i-1][j]; s = lab[j] if (v[i] >> j) & 1 else None
            if t == 'V': new[j] = s
            elif t == 'r': h = s
            elif t == 'j': new[j] = h; h = None
            elif t == '+':
                p = frozenset((s, h))
                if p in pairs: return False, None, None
                pairs.add(p); new[j] = s
        exit_[i] = h; lab = new
    return True, len(pairs), tuple(exit_[i] for i in range(1, n+1))

def reduced(n, v): return trace(n, v)[0]

def flips(n, v):
    for i in range(1, n):
        for j in range(n-1):
            if ((v[i] >> j) & 1) != ((v[i] >> (j+1)) & 1):
                u = list(v); u[i] ^= 3 << j
                if row(n, u[i-1], u[i]) and row(n, u[i], u[i+1]): yield tuple(u)

def component(n, start):
    seen = {start}; q = deque([start])
    while q:
        x = q.popleft()
        for y in flips(n, x):
            if y not in seen and reduced(n, y):
                seen.add(y); q.append(y)
    return seen

def read_grids(path):
    rows = [l.strip() for l in open(path) if l.strip() and not l.startswith(('#', 'state'))]
    n = len(rows[0]); return [from_grid(rows[k:k+n]) for k in range(0, len(rows), n)]

def fillings():
    """Local 2x2 counts: consistent fillings, exterior boundary signatures, signatures with two fillings."""
    T = {'.':(0,0,0,0), '+':(1,1,1,1), 'r':(0,1,0,1), 'j':(1,0,1,0), 'V':(1,1,0,0), 'H':(0,0,1,1)}
    sig = Counter()
    for a, b, c, d in product(T, repeat=4):
        A, B, C, D = T[a], T[b], T[c], T[d]
        if A[3]==B[2] and C[3]==D[2] and A[1]==C[0] and B[1]==D[0]:
            sig[(A[0], B[0], C[1], D[1], A[2], C[2], B[3], D[3])] += 1
    return sum(sig.values()), len(sig), sum(1 for k in sig.values() if k == 2)

def main():
    if len(sys.argv) > 1:
        g = [l.strip() for l in open(sys.argv[1]) if l.strip()]; n = len(g)
        v = from_grid(g); assert reduced(n, v)
        C = component(n, v)
        idv = tuple(sum(1 << k for k in range(i)) for i in range(n+1))
        print(f'order {n}: seed is a reduced BPD with {trace(n, v)[1]} crossings; component has {len(C):,} grids; identity grid in it: {idv in C}')
        return
    n = 9; idv = tuple(sum(1 << k for k in range(i)) for i in range(n+1))
    assert reduced(n, idv)
    print('2x2 windows: consistent fillings, boundary signatures, signatures with two fillings =', fillings())
    comps = []
    for f in ('component1.txt', 'component2.txt'):
        L = read_grids(f); S = set(L)
        assert len(S) == 16 and all(reduced(n, x) for x in L)
        C = component(n, L[0])
        out = sum(1 for x in C for y in flips(n, x) if y not in C)
        out_red = sum(1 for x in C for y in flips(n, x) if y not in C and reduced(n, y))
        perms = Counter(trace(n, x)[2] for x in C)
        print(f'{f}: file lists {len(S)} grids; search from first grid reaches {len(C)} (equal to file: {C == S}); '
              f'identity in component: {idv in C}; flips leaving component: {out}, of which reduced: {out_red}; '
              f'{len(perms)} permutations')
        comps.append((C, perms))
    print('components disjoint:', not (comps[0][0] & comps[1][0]))
    inv = lambda w: tuple(sorted(range(1, n+1), key=lambda k: w[k-1]))
    print('permutations of component 2 are the inverses of those of component 1:',
          set(comps[1][1]) == {inv(w) for w in comps[0][1]})
    for w, m in sorted(comps[0][1].items()):
        print(''.join(map(str, w)), m)

if __name__ == '__main__': main()

